On the essential minimum of Faltings' height

We study the essential minimum of the (stable) Faltings height on the moduli space of elliptic curves. We prove that, in contrast to the Weil height on a projective space and the N{\'e}ron-Tate height of an abelian variety, Faltings' height takes at least two values that are smaller than its essential minimum. We also provide upper and lower bounds for this quantity that allow us to compute it up to five decimal places. In addition, we give numerical evidence that there are at least four isolated values before the essential minimum. One of the main ingredients in our analysis is a good approximation of the hyperbolic Green function associated to the cusp of the modular curve of level one. To establish this approximation, we make an intensive use of distortion theorems for univalent functions. Our results have been motivated and guided by numerical experiments that are described in detail in the companion files.

==> anc/low_height_pol.txt <==
t
-0.748752485503338
t - 1
-0.748628177398873
t^2 - t + 1
-0.748625170543322
t^4 - t^3 + t^2 - t + 1
-0.748623668322015
t^8 - 2*t^7 + 2*t^6 - t^5 + t^4 - t^3 + t^2 - t + 1
-0.748623301572786
t^6 - 2*t^5 + 2*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748623211455762
t^9 - 2*t^8 + 2*t^7 - t^6 + t^4 - t^3 + t^2 - t + 1
-0.748623198923641
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + t^6 + t^5 - t^4 + t^2 - t + 1
-0.748623173387089
t^8 - 2*t^7 + 2*t^6 - t^5 + t^3 - t + 1
-0.748623170365597
t^6 - t^5 + t^4 - t^3 + t^2 - t + 1
-0.748623167581391
t^8 - 3*t^7 + 4*t^6 - 3*t^5 + 2*t^4 - t^3 + t^2 - t + 1
-0.748623124904155
t^8 - 2*t^7 + 2*t^6 - t^5 + t^4 - t^3 + 2*t^2 - 2*t + 1
-0.748623118116926
t^10 - 2*t^9 + 2*t^8 - t^7 + t^5 - t^4 + t^2 - t + 1
-0.748623105524750
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 2*t^6 - t^5 + t^4 - t^3 + t^2 - t + 1
-0.748623098788440
t^7 - 2*t^6 + 2*t^5 - 2*t^4 + 2*t^3 - 2*t^2 + t - 1
-0.748623083378566
t^8 - 2*t^7 + 2*t^6 - 2*t^5 + 2*t^4 - t^3 + t^2 - t + 1
-0.748623075066390
t^9 - 2*t^8 + t^7 + t^6 - t^5 + t^3 - t + 1
-0.748623065322937
t^3 - t^2 + 1
-0.748623055990181
t^10 - 2*t^9 + 2*t^8 - t^7 + t^6 - t^5 + t^4 - t^3 + t^2 - t + 1
-0.748623043830899
t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748623023506417
t^9 - 2*t^8 + 2*t^7 - 2*t^6 + 2*t^5 - 2*t^4 + 2*t^3 - 2*t^2 + t - 1
-0.748623018311464
t^8 - 2*t^7 + 2*t^6 - t^4 + t^3 - t + 1
-0.748623009365571
t^10 - 2*t^9 + 2*t^8 - t^7 + t^5 - t^3 + 2*t^2 - 2*t + 1
-0.748623002675392
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^4 - t^3 + 2*t^2 - 2*t + 1
-0.748623001454477
t^10 - 2*t^9 + 2*t^8 - 2*t^7 + 2*t^6 - 2*t^5 + 2*t^4 - t^3 + t^2 - t + 1
-0.748622990698823
t^7 - 2*t^6 + 2*t^5 - 2*t^4 + t^3 - t^2 + t - 1
-0.748622988605877
t^9 - 2*t^8 + 2*t^7 - 2*t^6 + 2*t^5 - t^4 + t^2 - t + 1
-0.748622988442871
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + t^5 + 2*t^4 - 3*t^3 + 3*t^2 - 2*t + 1
-0.748622981888774
t^10 - 2*t^9 + 2*t^8 - t^7 + t^6 - t^5 + t^4 - t + 1
-0.748622977152968
t^10 - 2*t^9 + 2*t^8 - t^7 + t^4 - t^3 + t^2 - t + 1
-0.748622974049106
t^10 - 2*t^9 + 2*t^8 - t^7 + t^5 - t^3 + t^2 - t + 1
-0.748622974032519
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 2*t^6 - t^5 + t^2 - t + 1
-0.748622972061606
t^10 - 2*t^9 + 2*t^8 - 2*t^7 + 2*t^6 - 2*t^5 + 2*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622970326238
t^8 - 3*t^7 + 4*t^6 - 4*t^5 + 4*t^4 - 3*t^3 + 2*t^2 - t + 1
-0.748622961312849
t^9 - 3*t^8 + 4*t^7 - 4*t^6 + 4*t^5 - 4*t^4 + 3*t^3 - 3*t^2 + 2*t - 1
-0.748622957333666
t^8 - 2*t^7 + 3*t^6 - 3*t^5 + 3*t^4 - 2*t^3 + 2*t^2 - 2*t + 1
-0.748622949779178
t^8 - 2*t^7 + 3*t^6 - 3*t^5 + 3*t^4 - 3*t^3 + 2*t^2 - t + 1
-0.748622949501200
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 2*t^6 - t^5 + t^4 - t^3 + t^2 - t + 1
-0.748622944200576
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + 2*t^5 - 2*t^4 + t^3 - t^2 + t - 1
-0.748622943748928
t^9 - 2*t^8 + 2*t^7 - 2*t^6 + t^5 - t^4 + t^3 - t^2 + t - 1
-0.748622943355682
t^8 - 2*t^7 + 2*t^6 - 2*t^5 + 3*t^4 - 3*t^3 + 3*t^2 - 2*t + 1
-0.748622941695521
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + t^5 + t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622937502963
t^10 - 2*t^9 + 2*t^8 - 2*t^7 + 3*t^6 - 3*t^5 + 2*t^4 - t^3 + t^2 - t + 1
-0.748622936977337
t^5 - t^4 + t^2 - t + 1
-0.748622936031726
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 3*t^6 - 3*t^5 + 3*t^4 - 2*t^3 + t^2 - t + 1
-0.748622932559284
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^4 - t + 1
-0.748622931170974
t^9 - 2*t^8 + 2*t^7 - t^6 + t^5 - t^3 + t^2 - t + 1
-0.748622927727548
t^10 - 2*t^9 + t^8 + t^7 - t^6 + t^5 - t^4 + t^3 - t + 1
-0.748622926879199
t^5 - t^4 + t^3 - t + 1
-0.748622926219119
t^10 - 3*t^9 + 4*t^8 - 4*t^7 + 3*t^6 - 2*t^5 + 2*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622925183068
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 2*t^6 - t^5 + t^4 - t^3 + 2*t^2 - 2*t + 1
-0.748622923020302
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^5 - t^4 + 2*t^2 - 2*t + 1
-0.748622921122427
t^8 - 2*t^7 + t^6 + t^5 - 2*t^4 + 2*t^3 - t + 1
-0.748622919556325
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + t^5 + t^4 - t^3 + t^2 - t + 1
-0.748622918376744
t^8 - t^7 + t^5 - t^4 + t^3 - t + 1
-0.748622917512343
t^8 - 2*t^7 + t^6 + t^5 - t^4 + t^2 - t + 1
-0.748622914518405
t^9 - 2*t^8 + 2*t^7 - t^6 + t^4 - t^3 + 2*t^2 - 2*t + 1
-0.748622913147633
t^9 - 3*t^8 + 4*t^7 - 4*t^6 + 3*t^5 - 2*t^4 + 2*t^3 - 2*t^2 + t - 1
-0.748622906035903
t^10 - 2*t^9 + 2*t^8 - t^7 + t^6 - 2*t^5 + 2*t^4 - t + 1
-0.748622904870693
t^9 - 2*t^8 + 2*t^7 - t^6 + t^3 - t + 1
-0.748622904802699
t^9 - 3*t^8 + 4*t^7 - 4*t^6 + 3*t^5 - t^4 + t^2 - t + 1
-0.748622903811584
t^10 - 3*t^9 + 4*t^8 - 4*t^7 + 3*t^6 - t^5 + t^2 - t + 1
-0.748622903331411
t^9 - 2*t^8 + 2*t^7 - t^6 + t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622902764993
t^8 - 2*t^7 + t^6 + t^5 - t^4 + t^3 - t + 1
-0.748622898998673
t^9 - 2*t^8 + 2*t^7 - t^6 + t^5 - t^3 + 2*t^2 - 2*t + 1
-0.748622894547506
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 2*t^6 - t^4 + t^3 - t + 1
-0.748622890938770
t^10 - 2*t^9 + 2*t^8 - 2*t^7 + t^6 + t^2 - t + 1
-0.748622885568733
t^9 - 2*t^8 + 2*t^7 - t^6 + t^5 - t^4 + t^2 - t + 1
-0.748622881467807
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 2*t^6 - t^3 + 2*t^2 - 2*t + 1
-0.748622878965971
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^3 - t + 1
-0.748622868746730
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 3*t^6 - 2*t^5 + 2*t^4 - 2*t^3 + 2*t^2 - 2*t + 1
-0.748622868591417
t^8 - 3*t^7 + 4*t^6 - 3*t^5 + 3*t^4 - 3*t^3 + 3*t^2 - 2*t + 1
-0.748622865902757
t^9 - 2*t^8 + 2*t^7 - t^6 + t^5 + t^2 - t + 1
-0.748622865835313
t^9 - 2*t^8 + 2*t^7 - t^6 - t^5 + t^4 - t^2 + t - 1
-0.748622861048358
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 2*t^6 - 2*t^5 + 3*t^4 - 2*t^3 + t^2 - t + 1
-0.748622859925853
t^10 - 2*t^9 + t^8 + t^7 - t^6 + t^4 - t^3 + t^2 - t + 1
-0.748622858043697
t^10 - 3*t^9 + 3*t^8 - t^6 - t^5 + 2*t^4 - t + 1
-0.748622856561035
t^7 - 2*t^6 + t^5 - t^2 + t - 1
-0.748622852767274
t^10 - 2*t^9 + 3*t^8 - 3*t^7 + 3*t^6 - 2*t^5 + t^4 - t^3 + t^2 - t + 1
-0.748622851721309
t^9 - 2*t^8 + 3*t^7 - 3*t^6 + 2*t^5 - t^3 + t^2 - t + 1
-0.748622847783906
t^8 - 3*t^7 + 4*t^6 - 2*t^5 + t^3 - t + 1
-0.748622845848806
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^6 - 2*t^5 + 2*t^4 - t + 1
-0.748622844417643
t^4 - t^3 + 1
-0.748622842056361
t^6 - 2*t^5 + t^4 - t^2 + t - 1
-0.748622841627534
t^8 - 2*t^7 + 2*t^6 - t^5 + t^4 - t + 1
-0.748622839738236
t^8 - 2*t^7 + 3*t^6 - 3*t^5 + 3*t^4 - 2*t^3 + t^2 - t + 1
-0.748622838533344
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + t^5 - t^3 + t - 1
-0.748622838100066
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 2*t^6 - 2*t^5 + 2*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622838071691
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + t^6 - t^3 + 2*t^2 - t + 1
-0.748622837258307
t^9 - 2*t^8 + 2*t^7 - 2*t^6 + t^5 - t^2 + t - 1
-0.748622836890922
t^7 - 2*t^6 + 2*t^5 - t^4 + 2*t^2 - 2*t + 1
-0.748622834250208
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + 2*t^5 - t^4 + t^3 - t + 1
-0.748622833733752
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + t^6 + t^5 - t^4 + t^3 - t + 1
-0.748622833441090
t^7 - 2*t^6 + t^5 + t^4 - t^3 + t^2 - t + 1
-0.748622833429710
t^8 - 3*t^7 + 4*t^6 - 2*t^5 + t^2 - t + 1
-0.748622832677978
t^7 - 2*t^6 + 2*t^5 - t^3 + t^2 - t + 1
-0.748622829969468
t^10 - 2*t^9 + 2*t^8 - t^6 + t^4 - t + 1
-0.748622828031614
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + t^6 + t^4 - t^3 + t^2 - t + 1
-0.748622827806529
t^6 - 2*t^5 + 3*t^4 - 3*t^3 + 2*t^2 - t + 1
-0.748622827345692
t^6 - t^5 + t^3 - t^2 + 1
-0.748622827118976
t^10 - 2*t^9 + 2*t^8 - t^7 + t^6 - t^5 + 2*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622821323838
t^9 - 3*t^8 + 4*t^7 - 3*t^6 + 2*t^5 - t^3 + t^2 - t + 1
-0.748622821037526
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 3*t^6 - 3*t^5 + 2*t^4 - t^3 + t^2 - t + 1
-0.748622817437770
t^9 - 3*t^8 + 4*t^7 - 2*t^6 + t^4 - t^3 + t^2 - t + 1
-0.748622815798367
t^10 - 3*t^9 + 3*t^8 - t^6 + t^3 - t + 1
-0.748622814961023
t^10 - 2*t^9 + 2*t^8 - t^7 + t^6 - 2*t^5 + 3*t^4 - 2*t^3 + t^2 - t + 1
-0.748622809728992
t^10 - 3*t^9 + 4*t^8 - 3*t^7 + 2*t^6 - t^5 + 2*t^2 - 2*t + 1
-0.748622804924495
t^9 - 2*t^8 + 2*t^7 - 2*t^6 + t^5 + t^2 - t + 1
-0.748622802129087
t^8 - 2*t^7 + 2*t^6 - t^5 + t^3 - 2*t^2 + t - 1
-0.748622801357934
t^8 - 2*t^7 + t^6 - t^2 + t - 1
-0.748622799727059
t^9 - 3*t^8 + 3*t^7 - t^6 - t^4 + t^3 - t^2 + t - 1
-0.748622799046426
t^10 - 3*t^9 + 4*t^8 - 2*t^7 + t^6 - 2*t^5 + 3*t^4 - 2*t^3 + 2*t^2 - 2*t + 1
-0.748622798802155
t^9 - 2*t^8 + t^7 + t^2 - t + 1
-0.748622798429639
t^8 - 2*t^7 + 2*t^6 - 2*t^5 + 3*t^4 - 3*t^3 + 2*t^2 - t + 1
-0.748622795538440
t^7 - 2*t^6 + 2*t^5 - t^3 + 2*t^2 - 2*t + 1
-0.748622795321287
t^10 - 2*t^9 + 2*t^8 - 2*t^7 + 2*t^6 - t^5 + t^2 - t + 1
-0.748622795068682
t^9 - 2*t^8 + t^7 + t^6 - t^5 + t^2 - t + 1
-0.748622794776415
t^8 - 2*t^7 + 3*t^6 - 4*t^5 + 4*t^4 - 3*t^3 + 3*t^2 - 2*t + 1
-0.748622792681345
t^7 - 3*t^6 + 4*t^5 - 4*t^4 + 3*t^3 - 2*t^2 + t - 1
-0.748622792488818
t^10 - 2*t^9 + t^8 + t^7 - t^6 - t^5 + 2*t^4 - t^2 + 1
-0.748622792288237
t^9 - 2*t^8 + t^7 - t^5 + t^4 - t^2 + t - 1
-0.748622791551555
t^10 - 2*t^9 + 2*t^8 - 3*t^7 + 3*t^6 - 3*t^5 + 3*t^4 - 2*t^3 + 2*t^2 - t + 1
-0.748622791313374
t^10 - 2*t^9 + t^8 + t^2 - t + 1
-0.748622789007739
t^9 - 3*t^8 + 4*t^7 - 4*t^6 + 4*t^5 - 3*t^4 + 2*t^3 - 2*t^2 + t - 1
-0.748622788563659

